Radio observations confirm young stellar populations in local analogues to $z\sim5$ Lyman break galaxies

We present radio observations at 1.5 GHz of 32 local objects selected to reproduce the physical properties of $z\sim5$ star-forming galaxies. We also report non-detections of five such sources in the sub-millimetre. We find a radio-derived star formation rate which is typically half that derived from H$\alpha$ emission for the same objects. These observations support previous indications that we are observing galaxies with a young dominant stellar population, which has not yet established a strong supernova-driven synchrotron continuum. We stress caution when applying star formation rate calibrations to stellar populations younger than 100 Myr. We calibrate the conversions for younger galaxies, which are dominated by a thermal radio emission component. We improve the size constraints for these sources, compared to previous unresolved ground-based optical observations. Their physical size limits indicate very high star formation rate surface densities, several orders of magnitude higher than the local galaxy population. In typical nearby galaxies, this would imply the presence of galaxy-wide winds. Given the young stellar populations, it is unclear whether a mechanism exists in our sources that can deposit sufficient kinetic energy into the interstellar medium to drive such outflows.

==> anc/Table1.csv <==
ObjID_DR7,ra,dec,redshift,fuv_mag,mass,ebv_Balmer,age,SFR_Ha,metal_Z,observed_by
587727876380754061,355.41867,-8.71988,0.0741826966404915,18.6617851,8.019729274993932,0.12984253800732815,7.199999999999995,3.1010155723971846,0.2310645021280604,VLA & ATCA
587726877273227473,336.64663,-9.68499,0.0830821990966797,20.3944759,9.246420337072088,0.050694394152620136,8.699999999999989,1.2967522494098231,0.17560474178071467,VLA & ATCA
587730817902116911,344.79825,-8.77026,0.0973777994513512,19.3097896,9.836884660896677,0.18363925800563288,8.599999999999989,5.120673646321045,1.6180811131002946,VLA & ATCA
587727226227523734,1.16389,-10.15264,0.108470000326633,19.7979221,8.329817253083217,0.2609070437293953,7.199999999999995,10.350385854602761,0.344936863778648,VLA & ATCA
587734841741083073,115.62922,21.334231,0.110355,20.59916,9.5944992619395,0.0926223966998394,8.799999999999988,2.6370415238692693,0.14154541516786265,VLA
587737827281076428,111.6581,39.766087,0.111474,19.86462,9.413323081042089,0.15994712510774894,8.599999999999989,7.9789414955788684,0.4591187914312211,VLA
587727178464624784,35.15693,-9.48536,0.113068997859955,19.7846984,8.46431820757398,0.0591453286344692,6.699999999999997,6.792781773691128,0.3503174891053975,VLA & ATCA & APEX
587745540508680573,128.92412,10.299852,0.115175,20.58919,10.036701529699046,0.140160628866875,8.999999999999988,1.8252413816908015,0.682127236233508,VLA
587730774950608959,332.01197,13.226264,0.116389,19.54826,9.27812963733981,0.10871268293352944,8.09999999999999,7.635494421301348,0.1843218558819165,VLA
587732703947653150,178.63296,8.5770854,0.116736,18.72196,9.390941768755322,0.1122781416395498,8.39999999999999,10.85446873147249,0.3488946418177888,VLA
587726877810360392,337.13304,-9.46809,0.120477996766567,20.2903938,10.281313232315403,0.20298246008009777,9.799999999999986,3.979126160081474,0.8795920585564392,VLA & ATCA
587730818439577821,346.21707,-8.6318,0.121123000979424,19.938097,9.87809432818591,0.10697061217072201,8.39999999999999,3.913801150296779,0.44796603445022065,VLA
587739381531476079,235.02877,24.51249,0.12162,19.45727,9.733004756860643,0.1503265975025065,8.599999999999989,8.072295282102964,0.2161270350838777,VLA
588017979426537518,174.90376,39.982965,0.129594,19.65755,9.790741166216081,0.06802214570424367,8.799999999999988,2.654291798542549,0.4261214641205424,VLA
587727179534762100,26.84033,-9.27951,0.135636001825333,19.9751701,8.714556958428584,0.024964194367961854,7.2999999999999945,5.152346990952498,0.11607322823647796,VLA & ATCA
587733431922327825,251.40989,28.985973,0.136348,20.30437,9.8379847980859,0.16955837862280365,8.699999999999989,3.8096858761129098,0.24648132095699557,VLA
587739648346357993,143.6293,26.285418,0.13795,20.44415,9.728372406442846,0.12759544600033448,8.49999999999999,3.1796405036163695,0.40399833974892857,VLA
587736542021091412,221.73053,7.7560733,0.142227,19.27328,9.579051484230988,0.04978980003362409,8.29999999999999,9.508558113697326,0.2418403480234728,VLA
587735431232356415,212.84126,47.48035,0.14454,19.72946,9.668427487699926,0.08419465459764358,8.699999999999989,7.62169872741159,0.1648889794726538,VLA
587737809027334524,112.65454,39.143992,0.145218,20.73252,9.902564175193206,0.1390714954493388,8.899999999999988,2.8359978616675265,0.4393035053680805,VLA
588017949897523218,211.19882,40.646364,0.145237,20.08418,9.908745820451653,0.09568313449849475,8.799999999999988,6.595481300571124,0.25843088529973424,VLA
587727230523605083,27.9936,-9.38417,0.145667001605034,20.3579349,9.868452764161612,0.13832190538261954,8.699999999999989,8.127614584365585,0.3373931474217035,VLA & ATCA & APEX
587730816826671294,340.88031,-9.44735,0.145951002836227,19.956665,9.242733414862006,0.11414260520527802,7.699999999999993,8.314102595036063,0.1612533352652337,VLA & ATCA
587739827674808586,238.20283,16.985618,0.148783,20.48359,9.88469827493328,0.09711970700380916,8.699999999999989,5.212508331171589,0.26693693670375457,VLA
587727178463772856,33.14848,-9.63883,0.149914994835854,20.0614833,9.408001761054734,0.10714578330795063,7.999999999999992,4.9364341506975755,0.2431400940698451,VLA & ATCA
587735430151929942,189.89012,49.909903,0.150152,20.42798,9.713636966593738,0.12284320156528271,8.699999999999989,1.9981834390863553,0.3644495639659215,VLA
587727178997432420,25.70536,-9.60746,0.160903006792068,20.1014919,10.185310860058697,0.359930192555999,8.699999999999989,41.755589455978374,0.5810024495394547,VLA & ATCA
587727180071108755,25.58712,-8.76605,0.163642004132271,20.4074783,9.73628877098844,0.2138015066950143,8.09999999999999,15.758219584463037,0.4715623706275113,VLA & ATCA
587732771035938857,137.37213,6.5544124,0.180801,19.73389,9.740692220199861,0.1446903086691406,7.999999999999992,19.588141512382727,0.3725070405138008,VLA
587724240687792239,37.28071,-8.95727,0.182784005999565,19.9977817,9.817429796116683,0.055165307885978516,8.49999999999999,10.368736604943296,0.16581573826377233,APEX
587741601493155849,179.62691,27.123929,0.183329,19.92222,9.742610408657926,0.11545418979582403,8.39999999999999,7.111063946617566,0.3392681244513698,VLA
587728668808315004,128.45934,45.825978,0.188291,20.18277,9.609987549568627,0.1504719886908717,8.29999999999999,21.92300061708522,0.25681534540121176,VLA
588017704028995952,237.44271,7.9204591,0.197649,20.1834,9.611709279294239,0.102165156457278,8.19999999999999,10.428062606717745,0.42776912053052873,VLA

